Erasure of Unaligned Attributes from Neural Representations

We present the Assignment-Maximization Spectral Attribute removaL (AMSAL) algorithm, which erases information from neural representations when the information to be erased is implicit rather than directly being aligned to each input example. Our algorithm works by alternating between two steps. In one, it finds an assignment of the input representations to the information to be erased, and in the other, it creates projections of both the input representations and the information to be erased into a joint latent space. We test our algorithm on an extensive array of datasets, including a Twitter dataset with multiple guarded attributes, the BiasBios dataset and the BiasBench benchmark. The last benchmark includes four datasets with various types of protected attributes. Our results demonstrate that bias can often be removed in our setup. We also discuss the limitations of our approach when there is a strong entanglement between the main task and the information to be erased.

==> make.sh <==
cat main.tex | perl -pi -e 's/equal\{1\}\{0\}/equal\{0\}\{0\}/g' > tmp_main.tex

pdflatex tmp_main
bibtex tmp_main
pdflatex tmp_main
bibtex tmp_main
pdflatex tmp_main

pdflatex response-tacl

pdflatex tacl-submission

cp tacl-submission.pdf tacl-submission-withoutappendix.pdf


cat main.tex | perl -pi -e 's/equal\{0\}\{0\}/equal\{1\}\{0\}/g' > tmp_main.tex

pdflatex tmp_main
bibtex tmp_main
pdflatex tmp_main
bibtex tmp_main
pdflatex tmp_main

pdflatex response-tacl

pdflatex tacl-submission

cp tacl-submission.pdf tacl-submission-withappendix.pdf


==> plots/plot_stability.py <==
import csv
import math
import matplotlib.pyplot as plt
import matplotlib

import matplotlib as mpl
mpl.use("pgf")
pgf_with_rc_fonts = {
    "font.family": "serif",
    "font.serif": [],                   # use latex default serif font
    # "font.sans-serif": ["DejaVu Sans"], # use a specific sans-serif font
}
mpl.rcParams.update(pgf_with_rc_fonts)

import seaborn as sns
plt.style.use("fivethirtyeight")

plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = "Times New Roman"
plt.rcParams["font.size"] = 45


def read_my_csv(f, row_begin, row_end, col_start, num_cols):
	file = open(f)
	csvreader = csv.reader(file)

	rows = []
	for row in csvreader:
		rows.append(row)

	my_plot = []
	my_stddev = []

	first_row = []
	start_now = 1

	for row in rows[row_begin:row_end]:
		for i in range(len(row)):
			print(i, f)
			row[i] = float(row[i])

		avg = 0

		if start_now == 1:
			start_now = 0
			first_row = row

		for i in range(num_cols):
			avg = avg + row[col_start+i]/first_row[col_start+i]


		avg = avg / num_cols 

		print(avg)

		sd = 0.0
		for i in range(num_cols):
			#sd = sd + (row[col_start+i]/row[col_start+0]-avg)*(row[col_start+i]/row[col_start+0]-avg);
			sd = sd + (row[col_start+i]/first_row[col_start+i]-avg)*(row[col_start+i]/first_row[col_start+i]-avg);
		sd = sd / (num_cols)
		sd = math.sqrt(sd)

		style = "-"

		my_plot.append(avg)
		my_stddev.append(sd)

	file.close()

	return [my_plot, my_stddev]

csvfiles = ['fullset-result (N=30000) - 05_all_old_paper.csv',
'fullset-result (N=30000) - FastText_old_paper(1).csv',
'fullset-result (N=30000) - BertModel_gender.csv',
'fullset-result (N=30000) - BertModel_race.csv',
'fullset-result (N=30000) - BertModel_religion.csv',
'fullset-result (N=30000) - word_embeddings_old_paper.csv']

beginind = [1, 1, 1, 1, 1, 1]
endind = [12, 12, 12, 12, 12,  12]
colstart = [5, 5, 3, 3, 3, 5]
num_cols = [5, 5, 3, 3, 3, 5]

p_ = []
s_ = []

for i in range(len(csvfiles)): 
	[p, s] = read_my_csv(csvfiles[i], beginind[i], endind[i], colstart[i], num_cols[i])

	print("BEGIN BEGIN BEGIN")
	p_.append(p)
	s_.append(s)

	print(p)

	print(s)

	print("NEXT NEXT NEXT")

fig, ax = plt.subplots()
fig.patch.set_facecolor('w')
ax.set_facecolor("w")
fig.set_size_inches(20, 20)
colors = []
markers = ['D', ',', 'o', 'v', '^', '<', '>', '1', '2', '3', '4', '8', 's', 'p', 'P', '*', 'h', 'H', '+', 'x']
shapes = markers + markers
print(len(markers))
for _ in range(20):
	colors.append(ax._get_lines.get_next_color())

for _ in range(20):
	colors.append(ax._get_lines.get_next_color())

plt.xlim(1, len(p)-1)
plt.ylim(0.7, 5.8)
style = "-"

l_ = ['DeepMoji', 'FastText', 'BERT (gender)', 'BERT (race)', 'BERT (religion)', 'Emb. (gender)'];

ax.set_xlim(left=0)
for (p,s, mylabel, c, sp) in zip(p_,s_,l_, colors, shapes):
	print(mylabel)
	print("p")
	print(p)
	print("s")
	print(s)
	print(sp)
	ax.plot(range(len(p)), p, style, marker=sp, markersize=17, label=mylabel, color=c, linewidth=6)
	upper_bound = [x[0]+x[1] for x in zip(p, s)]
	lower_bound = [x[0]-x[1] for x in zip(p, s)]
	print(upper_bound)
	print(lower_bound)
	ax.fill_between(range(len(p)), lower_bound, upper_bound, alpha=0.2, color=c)


legend_size = 50
label_size = 60
ax.legend(loc='upper right', fontsize=legend_size)
ax.set_ylabel('relative loss', fontsize=label_size, labelpad=40)
ax.set_xlabel('iteration', fontsize=label_size, labelpad=40)
plt.savefig(f"svd-from-first-iteration.pdf", bbox_inches='tight', facecolor=fig.get_facecolor(), edgecolor='none')


==> plots/plot_stability_acc.py <==
import csv
import math
import matplotlib.pyplot as plt

import matplotlib as mpl
mpl.use("pgf")
pgf_with_rc_fonts = {
    "font.family": "serif",
    "font.serif": [],                   # use latex default serif font
    # "font.sans-serif": ["DejaVu Sans"], # use a specific sans-serif font
}
mpl.rcParams.update(pgf_with_rc_fonts)

import seaborn as sns
plt.style.use("fivethirtyeight")

plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = "Times New Roman"
plt.rcParams["font.size"] = 45


def read_my_csv(f, row_begin, row_end, col_start, num_cols, choose_max):
	print(f)

	file = open(f)
	csvreader = csv.reader(file)

	rows = []
	for row in csvreader:
		rows.append(row)

	my_plot = []
	my_stddev = []

	for row in rows[row_begin:row_end]:
		for i in range(len(row)):
			print(i, f)
			row[i] = float(row[i])
			print(row[i])
			if (choose_max == 1):
				if (row[i] < 0.5):
					print("flipping ", row[i])
					row[i] = 1-row[i]


		avg = 0

		print('next')
		for i in range(num_cols):
			avg = avg + row[col_start+i]
			print(row[col_start+i])
		avg = avg/num_cols

		sd = 0.0
		for i in range(num_cols):
			sd = sd + (row[col_start+i]-avg)*(row[col_start+i]-avg);
		sd = sd / (num_cols)
		sd = math.sqrt(sd)
		print('my sd', sd)

		style = "-"

		my_plot.append(avg)
		my_stddev.append(sd)

	file.close()

	return [my_plot, my_stddev]

csvfiles = ['fullset-result (N=30000) - 05_all_old_paper.csv',
'fullset-result (N=30000) - FastText_old_paper(1).csv',
'fullset-result (N=30000) - BertModel_gender.csv',
'fullset-result (N=30000) - BertModel_race.csv',
'fullset-result (N=30000) - BertModel_religion.csv',
'fullset-result (N=30000) - word_embeddings_old_paper.csv']

beginind = [1, 1, 1, 1, 1, 1]
endind = [12, 12, 12, 12, 12,  12]
colstart = [0, 0, 0, 0, 0, 0]
num_cols = [5, 5, 3, 3, 3, 5]
choose_max = [1, 1, 0, 0, 0, 1]

p_ = []
s_ = []

for i in range(len(csvfiles)): 
	[p, s] = read_my_csv(csvfiles[i], beginind[i], endind[i], colstart[i], num_cols[i], choose_max[i])

	p_.append(p)
	s_.append(s)

	print(p)

	print(s)

fig, ax = plt.subplots()
fig.patch.set_facecolor('w')
ax.set_facecolor("w")
fig.set_size_inches(20, 20)
colors = []
markers = ['D', ',', 'o', 'v', '^', '<', '>', '1', '2', '3', '4', '8', 's', 'p', 'P', '*', 'h', 'H', '+', 'x']
shapes = markers

for _ in range(20):
	colors.append(ax._get_lines.get_next_color())

plt.xlim(0, len(p)-1)
plt.ylim(0.5, 1.2)
style = "-"

l_ = ['DeepMoji', 'FastText', 'BERT (gender)', 'BERT (race)', 'BERT (religion)', 'Emb. (gender)'];

ax.set_xlim(left=0)

for (p,s, mylabel, c, sp) in zip(p_,s_,l_, colors, shapes):
	print(mylabel, ' avg ', p)
	print(mylabel,' std ', s)
	ax.plot(range(len(p)), p, style, marker=sp, markersize=17, label=mylabel, color=c, linewidth=6)
	upper_bound = [x[0]+x[1] for x in zip(p, s)]
	lower_bound = [x[0]-x[1] for x in zip(p, s)]
	print(upper_bound)
	print(lower_bound)
	ax.fill_between(range(len(p)), lower_bound, upper_bound, alpha=0.2, color=c)

legend_size = 60
label_size = 60
ax.legend(loc='upper left', fontsize=legend_size)
ax.set_ylabel('accuracy', fontsize=label_size, labelpad=40)

ax.set_xlabel('iteration', fontsize=label_size, labelpad=40)
plt.savefig(f"acc-stab.pdf", bbox_inches='tight', facecolor=fig.get_facecolor(), edgecolor='none')


==> plots/plot_twitter_partial_setting.py <==
import csv
import math
import matplotlib.pyplot as plt

import matplotlib as mpl
mpl.use("pgf")
pgf_with_rc_fonts = {
    "font.family": "serif",
    "font.serif": [],                   # use latex default serif font
    # "font.sans-serif": ["DejaVu Sans"], # use a specific sans-serif font
}
mpl.rcParams.update(pgf_with_rc_fonts)

import seaborn as sns
plt.style.use("fivethirtyeight")

plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = "Times New Roman"
plt.rcParams["font.size"] = 45


def read_my_csv(f, row_begin, row_end, col_start, num_cols):
	file = open(f)
	csvreader = csv.reader(file)

	rows = []
	for row in csvreader:
		rows.append(row)

	my_plot = []
	my_stddev = []

	first_row = []
	start_now = 1

	for row in rows[row_begin:row_end]:
		for i in range(len(row)):
			try:
				row[i] = float(row[i])
			except Exception:
				row[i] = -1 

		avg = 0

		if start_now == 1:
			start_now = 0
			first_row = row

		for i in range(num_cols):
			avg = avg + row[col_start+i] #/first_row[col_start+i]

		avg = avg / num_cols 

		sd = 0.0
			#sd = sd + (row[col_start+i]/row[col_start+0]-avg)*(row[col_start+i]/row[col_start+0]-avg);
		if (num_cols > 1):
			sd = sd + (row[col_start+i]/first_row[col_start+i]-avg)*(row[col_start+i]/first_row[col_start+i]-avg);
		sd = sd / (num_cols)
		sd = math.sqrt(sd)

		style = "-"

		my_plot.append(avg)
		my_stddev.append(sd)

	file.close()

	return [my_plot, my_stddev]

csvfiles = ['twitter_different_partial_n_full_v4.csv','twitter_different_partial_n_full_v4.csv','twitter_different_partial_n_full_v4.csv','twitter_different_partial_n_full_v4.csv']

beginind = [2, 2, 13, 13]
endind = [13, 13, 24, 24]
colstart = [12, 13, 12, 13]
num_cols = [1, 1, 1, 1]

p_ = []
s_ = []

for i in range(len(csvfiles)): 
	[p, s] = read_my_csv(csvfiles[i], beginind[i], endind[i], colstart[i], num_cols[i])

	print("BEGIN BEGIN BEGIN")
	p_.append(p)
	s_.append(s)
	print("NEXT NEXT NEXT")

fig, ax = plt.subplots()
fig.patch.set_facecolor('w')
ax.set_facecolor("w")
fig.set_size_inches(20, 20)
colors = []
for _ in range(2):
	colors.append(ax._get_lines.get_next_color())

colors.append(colors[0])
colors.append(colors[1])


plt.xlim(0, 1)
plt.ylim(0.45, 0.65)
style = "-"
style2 = "--"

shapes = ['s', 's', 'o', 'o'];

l_ = ['age (BERT)', 'gender (BERT)', 'age (FastText)', 'gender (FastText)'];

baselines = [0.5478, 0.53811]
## [age, gender] baseines -- meaning, prior of classes

ax.set_xlim(left=0)
#for (p,s, mylabel, c, b) in zip(p_,s_,l_, colors, baselines):
for (p,s, mylabel, c, sp) in zip(p_,s_,l_, colors, shapes):
	ax.plot([x * 0.1 for x in range(11)], p, style, marker=sp, markersize=17, label=mylabel, color=c, linewidth=6)
	#ax.plot([x * 0.1 for x in range(11)], [b for x in range(11)], marker=sp,  markersize=15,style2, label=mylabel+" (prior)", color=c, linewidth=6)


legend_size = 50
label_size = 60
ax.legend(loc='center right', fontsize=legend_size)
ax.set_ylabel('AM accuracy', fontsize=label_size, labelpad=40)
ax.set_xlabel('labeled data fraction', fontsize=label_size, labelpad=40)
plt.savefig(f"age-gender-twitter.pdf", bbox_inches='tight', facecolor=fig.get_facecolor(), edgecolor='none')

